Building matrices with prescribed size and number of invertible submatrices

Given an ordered triple of positive integers $(n,r,b)$, where $1\leq b\leq\binom{n}{r}$, does there exist a matrix of size $r\times n$ with exactly $b$ invertible submatrices of size $r\times r$? Such a matrix is called an $(n,r,b)$-matrix. This question is a stronger version of an open problem in matroid theory raised by Dominic Welsh. In this paper, we prove that an $(n,r,b)$-matrix exists when the corank satisfies $n-r\leq3$, unless $(n,r,b)=(6,3,11)$. Furthermore, we show that an $(n,r,b)$-matrix exists when the rank $r$ is large relative to the corank $n-r$.

==> anc/MathematicaCode.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    196658,       5357]
NotebookOptionsPosition[    193779,       5299]
NotebookOutlinePosition[    194115,       5314]
CellTagsIndexPosition[    194072,       5311]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Lemma", " ", "2.1"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"And", "@@", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"SubsetQ", "[", 
      RowBox[{
       RowBox[{"Map", "[", 
        RowBox[{"Total", ",", 
         RowBox[{
          RowBox[{"IntegerPartitions", "[", 
           RowBox[{"s", ",", "s"}], "]"}], "^", "2"}]}], "]"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"s", "+", 
          RowBox[{"2", "c"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"c", ",", 
           RowBox[{"Floor", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"s", "^", "2"}], "-", 
               RowBox[{"5", "s"}]}], ")"}], "/", "4"}], "]"}]}], "}"}]}], 
        "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"s", ",", "5", ",", "32"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.7714358582432833`*^9, 3.7714358655097857`*^9}, {
  3.771436079243039*^9, 3.7714361608876553`*^9}, {3.7714364737399063`*^9, 
  3.77143651525146*^9}, {3.771436558555428*^9, 3.77143670614397*^9}, {
  3.771436742352716*^9, 3.7714367581433372`*^9}, {3.771436813793674*^9, 
  3.771436830846126*^9}, {3.771437559718246*^9, 3.771437561894408*^9}, {
  3.771456585167412*^9, 3.771456602641056*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"907d1c4e-9efe-401a-8a21-4aa284edc079"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.771456596601165*^9, 3.771456604854384*^9}},
 CellLabel->"Out[23]=",ExpressionUUID->"9412613d-ea42-46f7-beee-b46a6c7c9828"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Proposition", " ", "4.1"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"truthvalue", "=", "True"}], ";", 
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"a", "=", 
       RowBox[{"Table", "[", 
        RowBox[{"0", ",", 
         RowBox[{"{", 
          RowBox[{"s", ",", "r"}], "}"}]}], "]"}]}], ";", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"btemp", "=", "bbar"}], ";", 
         RowBox[{"Do", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"a", "[", 
              RowBox[{"[", "s", "]"}], "]"}], "=", 
             RowBox[{"Floor", "[", 
              RowBox[{"btemp", "/", 
               RowBox[{"Binomial", "[", 
                RowBox[{"s", ",", "3"}], "]"}]}], "]"}]}], ";", 
            RowBox[{"btemp", "=", 
             RowBox[{"Mod", "[", 
              RowBox[{"btemp", ",", 
               RowBox[{"Binomial", "[", 
                RowBox[{"s", ",", "3"}], "]"}]}], "]"}]}]}], ",", 
           RowBox[{"{", 
            RowBox[{"s", ",", "r", ",", "3", ",", 
             RowBox[{"-", "1"}]}], "}"}]}], "]"}], ";", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"a", "[", 
                RowBox[{"[", "s", "]"}], "]"}], "*", "s"}], ",", 
              RowBox[{"{", 
               RowBox[{"s", ",", "3", ",", "r"}], "}"}]}], "]"}], ">", "r"}], 
           ",", 
           RowBox[{"truthvalue", "=", "False"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"bbar", ",", "0", ",", 
          RowBox[{"Binomial", "[", 
           RowBox[{
            RowBox[{"r", "+", "2"}], ",", "2"}], "]"}]}], "}"}]}], "]"}]}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "49", ",", "203"}], "}"}]}], "]"}], ";", 
   "truthvalue"}]}]], "Input",
 CellChangeTimes->{{3.771829296267222*^9, 3.771829347878355*^9}, {
  3.7718293836610622`*^9, 3.771829420809949*^9}, {3.7718315651634827`*^9, 
  3.771831567655517*^9}},ExpressionUUID->"4765306d-45f2-4bfc-b0af-\
59ab674798c4"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.7718294021710863`*^9, 3.771829430781783*^9}, 
   3.77183078423587*^9},
 CellLabel->"Out[3]=",ExpressionUUID->"d05d726a-234a-46b3-bf9b-ab08ef72ea62"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Proposition", " ", "4.3"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"truthvalue", "=", "True"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"length", "=", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "1", ",", "2", ",", "3", ",", "2", ",", "3", ",", "4", ",", 
       "6", ",", "4", ",", "5", ",", "3", ",", "4", ",", "5", ",", "7", ",", 
       "5", ",", "6", ",", "8", ",", "10", ",", "7", ",", "9", ",", "4", ",", 
       "5", ",", "6", ",", "8", ",", "6", ",", "7", ",", "9", ",", "11", ",", 
       "8", ",", "10", ",", "7", ",", "8", ",", "10", ",", "12", ",", "9", 
       ",", "5", ",", "6", ",", "7", ",", "9", ",", "7", ",", "8", ",", "10", 
       ",", "12", ",", "9", ",", "11", ",", "8", ",", "9", ",", "11", ",", 
       "13"}], "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"tbinomial", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Binomial", "[", 
            RowBox[{"t", ",", "3"}], "]"}], "+", 
           RowBox[{
            RowBox[{"Binomial", "[", 
             RowBox[{"t", ",", "2"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{"r", "-", "t", "+", "3"}], ")"}]}]}], ",", 
          RowBox[{"{", 
           RowBox[{"t", ",", "r"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"a", "=", 
        RowBox[{"Table", "[", 
         RowBox[{"0", ",", 
          RowBox[{"{", 
           RowBox[{"t", ",", "r"}], "}"}]}], "]"}]}], ";", 
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"btemp", "=", "bbar"}], ";", "\[IndentingNewLine]", 
          RowBox[{"Do", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"a", "[", 
               RowBox[{"[", "t", "]"}], "]"}], "=", 
              RowBox[{"Floor", "[", 
               RowBox[{"btemp", "/", 
                RowBox[{"tbinomial", "[", 
                 RowBox[{"[", "t", "]"}], "]"}]}], "]"}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"btemp", "=", 
              RowBox[{"Mod", "[", 
               RowBox[{"btemp", ",", 
                RowBox[{"tbinomial", "[", 
                 RowBox[{"[", "t", "]"}], "]"}]}], "]"}]}]}], ",", 
            RowBox[{"{", 
             RowBox[{"t", ",", "r", ",", "2", ",", 
              RowBox[{"-", "1"}]}], "}"}]}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Sum", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"a", "[", 
                  RowBox[{"[", "t", "]"}], "]"}], "*", "t"}], ",", 
                RowBox[{"{", 
                 RowBox[{"t", ",", "2", ",", "r"}], "}"}]}], "]"}], "+", 
              RowBox[{"length", "[", 
               RowBox[{"[", 
                RowBox[{"btemp", "+", "1"}], "]"}], "]"}]}], ">", "r"}], ",", 
            
            RowBox[{"truthvalue", "=", "False"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"bbar", ",", "0", ",", 
           RowBox[{"Binomial", "[", 
            RowBox[{
             RowBox[{"r", "+", "2"}], ",", "2"}], "]"}]}], "}"}]}], "]"}]}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "11", ",", "48"}], "}"}]}], "]"}], ";", 
    "truthvalue"}]}]}]], "Input",
 CellChangeTimes->{{3.771829543220894*^9, 3.771829555430233*^9}, {
  3.771830405853413*^9, 3.7718304089319696`*^9}, {3.771830440989669*^9, 
  3.771830478142372*^9}, {3.771830586738207*^9, 3.7718306430316753`*^9}, {
  3.771831455699514*^9, 3.771831526640278*^9}, {3.7718322690898027`*^9, 
  3.77183226922992*^9}, {3.773705042169023*^9, 
  3.7737050422328568`*^9}},ExpressionUUID->"7c809896-b8fd-4423-ab76-\
8092981e05c5"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.7718314912376633`*^9, 3.771831532699574*^9}, 
   3.7718322745528803`*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"d965e156-fb4d-4435-b665-d007a24ad04a"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Theorem", " ", "4.4"}], "*)"}]], "Input",
 CellChangeTimes->{{3.772147813323291*^9, 3.7721478276881247`*^9}, {
  3.773705043887149*^9, 
  3.773705044039062*^9}},ExpressionUUID->"b01c70b7-122b-4cb0-ac37-\
9ae93d75a364"],

Cell[BoxData[
 RowBox[{
  RowBox[{"b", "[", "matrix_", "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"r", ",", "k", ",", "choice", ",", "listofdet"}], "}"}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"r", ",", "k"}], "}"}], "=", 
      RowBox[{"Dimensions", "[", "matrix", "]"}]}], ";", 
     RowBox[{"choice", "=", 
      RowBox[{"Subsets", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{"i", ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", 
            RowBox[{"r", "+", "k"}]}], "}"}]}], "]"}], ",", 
        RowBox[{"{", "r", "}"}]}], "]"}]}], ";", 
     RowBox[{"listofdet", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Det", "[", 
         RowBox[{
          RowBox[{"Join", "[", 
           RowBox[{
            RowBox[{"IdentityMatrix", "[", "r", "]"}], ",", 
            RowBox[{"Transpose", "[", "matrix", "]"}]}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"choice", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "]"}], "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"Binomial", "[", 
           RowBox[{
            RowBox[{"r", "+", "k"}], ",", "k"}], "]"}]}], "}"}]}], "]"}]}], 
     ";", 
     RowBox[{"Count", "[", 
      RowBox[{"listofdet", ",", 
       RowBox[{"u_", "/;", 
        RowBox[{"u", "\[NotEqual]", " ", "0"}]}]}], "]"}]}]}], 
   "]"}]}]], "Input",ExpressionUUID->"e1674ae3-7342-4ca1-bed0-e09af95625d7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Map", "[", 
  RowBox[{"b", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "2"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "5"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "6"}], "}"}]}], "}"}]}], "}"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.772146809838664*^9, 3.7721468111889687`*^9}, 
   3.7721468440618134`*^9, 3.7721470019515543`*^9},
 CellLabel->"In[25]:=",ExpressionUUID->"2ba8e5aa-8404-47bb-ad96-aacc760c6777"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "12", ",", "13", ",", "14", ",", "15", ",", "16", ",", "17", ",", "18", ",",
    "19", ",", "20"}], "}"}]], "Output",
 CellChangeTimes->{3.772146812105687*^9, 3.77214700295041*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"9ddd7111-3ef6-467a-bdde-218559f0a906"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Map", "[", 
  RowBox[{"b", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "2"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "1"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "1"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "2"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "2", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "2"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "1"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "0", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "1", ",", "1"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "2"}], "}"}]}], "}"}]}], "}"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.772145573828171*^9, 3.772145752851572*^9}, {
   3.772146065723517*^9, 3.7721460818590384`*^9}, {3.772146184497466*^9, 
   3.7721461942246847`*^9}, 3.7721467865072412`*^9},
 CellLabel->"In[23]:=",ExpressionUUID->"51f1ed21-c58d-4523-b41c-c2ee820af5c6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "21", ",", "22", ",", "23", ",", "24", ",", "25", ",", "26", ",", "27", ",",
    "28", ",", "29", ",", "30", ",", "31", ",", "32", ",", "33", ",", "34", 
   ",", "35"}], "}"}]], "Output",
 CellChangeTimes->{{3.772145708763245*^9, 3.772145753469823*^9}, {
   3.772146186417068*^9, 3.7721461948675127`*^9}, 3.772146787662177*^9},
 CellLabel->"Out[23]=",ExpressionUUID->"34bde1d8-1afa-4823-b24a-11166665f64b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Map", "[", 
  RowBox[{"b", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "1", ",", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "1"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "4", ",", "4"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "2", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "1", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "3", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "3", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "3", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "2"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "2", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "2"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "2", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "2", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "0", ",", "2"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "0", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "2", ",", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "2", ",", "4"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "2", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "1"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "1"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "2", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "1", ",", "4"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "4", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "2", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "1"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "2", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "1"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "3", ",", "1"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "2", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "2", ",", "3"}], "}"}]}], "}"}]}], "}"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.772147760497452*^9, 3.772147764828115*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"469374ea-e7cd-4ddc-b8f2-df63e1720a97"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "36", ",", "37", ",", "38", ",", "39", ",", "40", ",", "41", ",", "42", ",",
    "43", ",", "44", ",", "45", ",", "46", ",", "47", ",", "48", ",", "49", 
   ",", "50", ",", "51", ",", "52", ",", "53", ",", "54", ",", "55", ",", 
   "56"}], "}"}]], "Output",
 CellChangeTimes->{3.772147767288332*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"9728e773-6d1e-4f78-a929-79a4684217e4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Map", "[", 
  RowBox[{"b", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "2", ",", "2"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "2", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "0", ",", "2"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "3", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "2", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "2", ",", "2"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "3", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "3", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "2", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "2", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "3", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "3", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "1", ",", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "1"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "2", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "4", ",", "4"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "1", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "0", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "2", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "0", ",", "4"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "2", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "1"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "2", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "1", ",", "2"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "3", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "0", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "3", ",", "4"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "4", ",", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "2"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "0", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "4", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "4", ",", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "3", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "4", ",", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "2", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "4", ",", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "2", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "0", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "0", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "1", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "1", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "2", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "1", ",", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "1", ",", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "0", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "2", ",", "4"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "3", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "4", ",", "2"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "2", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "4", ",", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "2", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "1", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "3", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "4", ",", "1"}], "}"}]}], "}"}]}], "}"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.772148931549427*^9, 3.772148933551704*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"d9c41a2e-045b-46ee-827c-3d70815c7690"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "57", ",", "58", ",", "59", ",", "60", ",", "61", ",", "62", ",", "63", ",",
    "64", ",", "65", ",", "66", ",", "67", ",", "68", ",", "69", ",", "70", 
   ",", "71", ",", "72", ",", "73", ",", "74", ",", "75", ",", "76", ",", 
   "77", ",", "78", ",", "79", ",", "80", ",", "81", ",", "82", ",", "83", 
   ",", "84"}], "}"}]], "Output",
 CellChangeTimes->{3.7721489344951963`*^9},
 CellLabel->"Out[27]=",ExpressionUUID->"4b316434-180c-47ea-abda-da691032b7e6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Map", "[", 
  RowBox[{"b", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "4", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "2", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "5", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "4", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "0", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "4", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "2", ",", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "4", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "2", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"5", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "2", ",", "1"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "4", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "4", ",", "1"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "3", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "3", ",", "2"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "4", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "0", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "2", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "4", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "1", ",", "4"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "2", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "3", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "4", ",", "4"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "4", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "0", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "1", ",", "1"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "0", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "3", ",", "4"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "4", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "3", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "2", ",", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "3", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "2", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "1", ",", "4"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "2", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "5", ",", "1"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "3", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "1", ",", "2"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "3", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "4", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "4", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "1"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "2", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "4", ",", "2"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "2", ",", "1"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "2", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "3", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "4", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "4", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "0", ",", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "2", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "2", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "0", ",", "2"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "3", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "4", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "0", ",", "2"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "3", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "3", ",", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "2", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "0", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "3", ",", "2"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "2", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "3", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "0", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "4", ",", "4"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "2", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "2", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "0", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "3", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "0", ",", "2"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "3", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "2", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "2", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "5", ",", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "0", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "1", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "3", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "3", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "4", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "2", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "2", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "1", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "4", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "2"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "1", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "3", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "4", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "1"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "0", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "4", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "2", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "4", ",", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "3", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "2", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "3", ",", "2"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "2", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "4", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "5", ",", "4"}], "}"}]}], "}"}]}], "}"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.772270368663116*^9, 3.7722703704333677`*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"2999a2d4-35a8-45c4-adbb-ca870604c50b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "85", ",", "86", ",", "87", ",", "88", ",", "89", ",", "90", ",", "91", ",",
    "92", ",", "93", ",", "94", ",", "95", ",", "96", ",", "97", ",", "98", 
   ",", "99", ",", "100", ",", "101", ",", "102", ",", "103", ",", "104", ",",
    "105", ",", "106", ",", "107", ",", "108", ",", "109", ",", "110", ",", 
   "111", ",", "112", ",", "113", ",", "114", ",", "115", ",", "116", ",", 
   "117", ",", "118", ",", "119", ",", "120"}], "}"}]], "Output",
 CellChangeTimes->{3.772270371821772*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"a79233b8-825a-4fca-ad5e-ffcf0069de9b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Map", "[", 
  RowBox[{"b", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"5", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "5", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "5", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "6"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "2", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "0", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "4", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "6", ",", "5"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "4", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "5", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "5", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "3", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "4", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "4", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "2", ",", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "3", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "3", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "0", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "5", ",", "4"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "0", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "4", ",", "5"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "2", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "5", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "0", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "0", ",", "5"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "4", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "1", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "1", ",", "1"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "5", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "2", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "5", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "5", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "0", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "1", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "4", ",", "2"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "2", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "5", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "0", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "3", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "5", ",", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "2", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "1", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "2", ",", "5"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "1", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "2", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "4", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "5", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "6", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "0", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "4", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "0", ",", "6"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "0", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "0", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "0", ",", "2"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "4", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "4", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "4", ",", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "5", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "0", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "4", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "5", ",", "1"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "0", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "4", ",", "5"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"5", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "0", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "0", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "0", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "2", ",", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "2", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "3", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "3", ",", "1"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "0", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "0", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "3", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "1", ",", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "1", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "3", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "3", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "6", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "0", ",", "2"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "2", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "3", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "3", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "2", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "3", ",", "4"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "1", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "2", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "3", ",", "6"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "2", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "0", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "0", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "1", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "1", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "0", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "1", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "1", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "0", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "4", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "5", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "0", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "0", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "0", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "2", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "5", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "0", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "1", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "3", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "5", ",", "1"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "2", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "4", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "4", ",", "6"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "1", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "3", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "1", ",", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "5", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "2", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "3", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "4", ",", "1"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "2", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "3", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "5", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "5", ",", "4"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "5", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "2"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "3", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "0", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "1", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "3", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "2", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "0", ",", "2"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "2", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "5", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "5", ",", "5"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "4", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "2", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "5", ",", "2"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "0", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "0", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "4", ",", "5"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "4", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "2", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "2", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "5", ",", "2"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "2", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "2", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "3", ",", "5"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "4", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "2", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "4", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "4", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "5", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "5", ",", "5"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "2", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "0", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "1", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "4", ",", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "4", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "0", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "3", ",", "2"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "3", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "2", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "6", ",", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "7", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "1", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "6", ",", "7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "7", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"7", ",", "2", ",", "4"}], "}"}]}], "}"}]}], "}"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.7723128767669373`*^9, 3.772312876770776*^9}, 
   3.77231305813855*^9, {3.772313156135356*^9, 3.77231316544374*^9}, 
   3.772313258784871*^9, 3.772313356767638*^9},
 CellLabel->"In[33]:=",ExpressionUUID->"08194e37-6c50-4025-89f4-91ca14088040"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "121", ",", "122", ",", "123", ",", "124", ",", "125", ",", "126", ",", 
   "127", ",", "128", ",", "129", ",", "130", ",", "131", ",", "132", ",", 
   "133", ",", "134", ",", "135", ",", "136", ",", "137", ",", "138", ",", 
   "139", ",", "140", ",", "141", ",", "142", ",", "143", ",", "144", ",", 
   "145", ",", "146", ",", "147", ",", "148", ",", "149", ",", "150", ",", 
   "151", ",", "152", ",", "153", ",", "154", ",", "155", ",", "156", ",", 
   "157", ",", "158", ",", "159", ",", "160", ",", "161", ",", "162", ",", 
   "163", ",", "164", ",", "165"}], "}"}]], "Output",
 CellChangeTimes->{3.7723128797168293`*^9, 3.772313061605502*^9, 
  3.772313169788048*^9, 3.7723132620637903`*^9, 3.772313360036433*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"2f1a9b37-5ab5-4df0-bd4c-f777dff5b3fd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Map", "[", 
  RowBox[{"b", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "0", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "4", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "6", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "4", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "5", ",", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "4", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "2"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "4", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "5", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "0", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "2", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "2", ",", "4"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "5", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "0", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "0", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "3", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "5", ",", "5"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "4", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "3", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "3", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "1", ",", "2"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "6", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "2", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "2", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "3", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "6", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "4", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "0", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "0", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "4", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "2", ",", "1"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "0", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "2", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "0", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "2", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "2", ",", "5"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "5", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "0", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "4", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "0", ",", "6"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"5", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "5", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "1", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "0", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "0", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "0", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "4", ",", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "5", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "6", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "1", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "0", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "5", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "3", ",", "5"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "2", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "4", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "2", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "5", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "4", ",", "1"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "6", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "0", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "1", ",", "4"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "4", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "2", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "6", ",", "6"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"6", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "4", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "2", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "3", ",", "1"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "2", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "2", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "6", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "6", ",", "4"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "4", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "4", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "4", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "5", ",", "1"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "5", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "6", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "0", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "1", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "1", ",", "6"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "6", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "3", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "5", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "0", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "2", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "5", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "1", ",", "5"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "6", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "1", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "2", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "5", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "5", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "2", ",", "4"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "1", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "2", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "4", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "0", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "4", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "6", ",", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "2", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "3", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "4", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "0", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "3", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "3", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "2", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "4", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "2", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "4", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "3", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "4", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "4", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "5", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "5", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "2", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "4", ",", "2"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "5", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "0", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "0", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "3", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "2", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "3", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "1", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "3", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "4", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "4", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "2", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "2", ",", "6"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "5", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "1", ",", "4"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "2", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "1", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "0", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "0", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "4", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "5", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "0", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "2", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "2", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "0", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "2", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "4", ",", "2"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "5", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "2", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "2", ",", "2"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "3", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "6", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "1", ",", "6"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "2", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "1", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "2", ",", "1"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "0", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "5", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "1", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "6", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "4", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "2", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "2", ",", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "0", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "2", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "4", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "0", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "3", ",", "2"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "0", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "2", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "5", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "5", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "2", ",", "4"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "4", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "0", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "3", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "3", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "1", ",", "4"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "2", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "5", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "6", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "5"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "2", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "3", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "0", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "4", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "2", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "2", ",", "5"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "4", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "5", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "6", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "2", ",", "4"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "6", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "0", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "3", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "2", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "3", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "4", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "5", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "5", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "6", ",", "1"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "2", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "3", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "0", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "2", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "4", ",", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "0", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "3", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "0", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "4", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "4", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "6", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "4", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "1", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "4", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "0", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "6", ",", "4"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "6", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "1", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "0", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "2", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "2", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "4", ",", "2"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "3", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "2", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "2", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "1", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "3", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "4", ",", "5"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "4", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "1", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "2", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "3", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "5", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "6", ",", "6"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "1", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "1", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "2", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "4", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "2", ",", "5"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "5", ",", "6"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "3", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "4", ",", "2"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "2", ",", "7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "1", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "4", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "5", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"7", ",", "2", ",", "5"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "2", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "6", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "5", ",", "2"}], "}"}]}], "}"}]}], "}"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.772313753268188*^9, 3.772313753271675*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"dca8637f-4358-4acf-9916-34e3d83f9fe5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "166", ",", "167", ",", "168", ",", "169", ",", "170", ",", "171", ",", 
   "172", ",", "173", ",", "174", ",", "175", ",", "176", ",", "177", ",", 
   "178", ",", "179", ",", "180", ",", "181", ",", "182", ",", "183", ",", 
   "184", ",", "185", ",", "186", ",", "187", ",", "188", ",", "189", ",", 
   "190", ",", "191", ",", "192", ",", "193", ",", "194", ",", "195", ",", 
   "196", ",", "197", ",", "198", ",", "199", ",", "200", ",", "201", ",", 
   "202", ",", "203", ",", "204", ",", "205", ",", "206", ",", "207", ",", 
   "208", ",", "209", ",", "210", ",", "211", ",", "212", ",", "213", ",", 
   "214", ",", "215", ",", "216", ",", "217", ",", "218", ",", "219", ",", 
   "220"}], "}"}]], "Output",
 CellChangeTimes->{3.772313757091695*^9},
 CellLabel->"Out[34]=",ExpressionUUID->"1043cae5-2217-4695-92e4-99efe3e6b805"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Map", "[", 
  RowBox[{"b", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "6", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "2", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "3", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "5", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "6", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "1", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "2", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "4", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "1", ",", "4"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "3", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "3", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "0", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "1", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "5", ",", "1"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "1", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "6", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "0", ",", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "6", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "6", ",", "6"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"6", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "6", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "5", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "5", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "6", ",", "5"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "4", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "5", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "6", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "6", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "5"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "4", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "6", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "0", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "4", ",", "6"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"6", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "5", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "6", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "0", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "0", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "2", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "3", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "0", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "5", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "2", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "3", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "6", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "0", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "2", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "3", ",", "6"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "6", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "3", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "3", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "6", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"5", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "5", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "4", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "3", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "5", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "3", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "6", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "6", ",", "5"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"6", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "3", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "4", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "5", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "4", ",", "1"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "4", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "5", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "0", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "1", ",", "5"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "3", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "6", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "4", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "4", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "1", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "2", ",", "6"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "3", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "0", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "6", ",", "1"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "0", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "0", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "3", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "1", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "4", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "0", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "2", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "4", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "1", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "4", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "2", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "5", ",", "4"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "6", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "2", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "0", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "2", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "3", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "0", ",", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "5", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "2", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "4", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "5", ",", "5"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "6", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "3", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "0", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "1", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "4", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "3", ",", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "0", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "5", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "4", ",", "1"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "6", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "6", ",", "6"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "6", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "4", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "1", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "2", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "0", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "6", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "4", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "3", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "6", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "0", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "2", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "0", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "3", ",", "1"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "0", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "0", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "4", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "2", ",", "5"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "0", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "5", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "5", ",", "1"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "5", ",", "6"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "2", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "6", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "0", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "0", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "3", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "4", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "0", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "6", ",", "4"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "3", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "6", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "0", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "0", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "2", ",", "2"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "2", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "2", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "2", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "4", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "4", ",", "5"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "0", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "1", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "1", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "3", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "6", ",", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"6", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "6", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "6", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "6", ",", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "5", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "0", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "2", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "6", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "6", ",", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "5", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "2", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "1", ",", "4"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "6", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "0", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "4", ",", "2"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "5", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "3", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "4", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "1", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "2", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "4", ",", "6"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "2", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "1", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "4", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "2", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "5", ",", "6"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "0", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "0", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "3", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "4", ",", "5"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "0", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "4", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "6", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "5", ",", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"6", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "2", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "3", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "1", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "2", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "6", ",", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "5", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "1", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "5", ",", "2"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "4", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "2", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "3", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "6", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "1", ",", "4"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "2", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "5", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "4", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "0", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "2", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "3", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "0", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "0", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "1", ",", "1"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "0", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "3", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "4", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "0", ",", "2"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "3", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "4", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "5", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "0", ",", "2"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "0", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "0", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "1", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "2", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "4", ",", "1"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "4", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "6", ",", "4"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "5", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "5", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "1", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "4", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "2", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "3", ",", "1"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "0", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "5", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "2", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "3", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "5", ",", "2"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "2", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "4", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "1", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "2", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "2", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "5", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "5", ",", "6"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "2", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "2", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "1", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "4", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "6", ",", "5"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "4", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "4", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "1", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "6", ",", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "0", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "1", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "3", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "4", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "5", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "1", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "2", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "5", ",", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "0", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "2", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "3", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "5", ",", "4"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "5", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "4", ",", "5"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "5", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "1", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "6", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "2", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "5", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "1", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "3", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "1", ",", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "7", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "4", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "5", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "2", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "6", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "7", ",", "7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"7", ",", "1", ",", "7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"7", ",", "6", ",", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "7", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "1", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "3", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "6", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "7", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "6", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"7", ",", "3", ",", "6"}], "}"}]}], "}"}]}], "}"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.772314000262631*^9, 3.772314000264491*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"f85f8075-b6a3-4723-9391-95b73a978db7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "221", ",", "222", ",", "223", ",", "224", ",", "225", ",", "226", ",", 
   "227", ",", "228", ",", "229", ",", "230", ",", "231", ",", "232", ",", 
   "233", ",", "234", ",", "235", ",", "236", ",", "237", ",", "238", ",", 
   "239", ",", "240", ",", "241", ",", "242", ",", "243", ",", "244", ",", 
   "245", ",", "246", ",", "247", ",", "248", ",", "249", ",", "250", ",", 
   "251", ",", "252", ",", "253", ",", "254", ",", "255", ",", "256", ",", 
   "257", ",", "258", ",", "259", ",", "260", ",", "261", ",", "262", ",", 
   "263", ",", "264", ",", "265", ",", "266", ",", "267", ",", "268", ",", 
   "269", ",", "270", ",", "271", ",", "272", ",", "273", ",", "274", ",", 
   "275", ",", "276", ",", "277", ",", "278", ",", "279", ",", "280", ",", 
   "281", ",", "282", ",", "283", ",", "284", ",", "285", ",", "286"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.7723140065939283`*^9},
 CellLabel->"Out[35]=",ExpressionUUID->"944ccd4a-a7fb-49fe-b4da-00df11c91a38"]
}, Open  ]]
},
WindowSize->{1280, 755},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 1408, 35, 52, "Input",ExpressionUUID->"907d1c4e-9efe-401a-8a21-4aa284edc079"],
Cell[1991, 59, 176, 2, 34, "Output",ExpressionUUID->"9412613d-ea42-46f7-beee-b46a6c7c9828"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2204, 66, 2172, 60, 178, "Input",ExpressionUUID->"4765306d-45f2-4bfc-b0af-59ab674798c4"],
Cell[4379, 128, 202, 3, 34, "Output",ExpressionUUID->"d05d726a-234a-46b3-bf9b-ab08ef72ea62"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4618, 136, 3872, 97, 220, "Input",ExpressionUUID->"7c809896-b8fd-4423-ab76-8092981e05c5"],
Cell[8493, 235, 206, 3, 34, "Output",ExpressionUUID->"d965e156-fb4d-4435-b665-d007a24ad04a"]
}, Open  ]],
Cell[8714, 241, 259, 6, 30, "Input",ExpressionUUID->"b01c70b7-122b-4cb0-ac37-9ae93d75a364"],
Cell[8976, 249, 1510, 43, 94, "Input",ExpressionUUID->"e1674ae3-7342-4ca1-bed0-e09af95625d7"],
Cell[CellGroupData[{
Cell[10511, 296, 2776, 80, 73, "Input",ExpressionUUID->"2ba8e5aa-8404-47bb-ad96-aacc760c6777"],
Cell[13290, 378, 301, 6, 34, "Output",ExpressionUUID->"9ddd7111-3ef6-467a-bdde-218559f0a906"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13628, 389, 5649, 159, 115, "Input",ExpressionUUID->"51f1ed21-c58d-4523-b41c-c2ee820af5c6"],
Cell[19280, 550, 448, 8, 34, "Output",ExpressionUUID->"34bde1d8-1afa-4823-b24a-11166665f64b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[19765, 563, 9244, 259, 241, "Input",ExpressionUUID->"469374ea-e7cd-4ddc-b8f2-df63e1720a97"],
Cell[29012, 824, 420, 8, 34, "Output",ExpressionUUID->"9728e773-6d1e-4f78-a929-79a4684217e4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[29469, 837, 14396, 399, 304, "Input",ExpressionUUID->"d9c41a2e-045b-46ee-827c-3d70815c7690"],
Cell[43868, 1238, 503, 9, 34, "Output",ExpressionUUID->"4b316434-180c-47ea-abda-da691032b7e6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[44408, 1252, 21210, 583, 409, "Input",ExpressionUUID->"2999a2d4-35a8-45c4-adbb-ca870604c50b"],
Cell[65621, 1837, 614, 10, 56, "Output",ExpressionUUID->"a79233b8-825a-4fca-ad5e-ffcf0069de9b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[66272, 1852, 30031, 819, 955, "Input",ExpressionUUID->"08194e37-6c50-4025-89f4-91ca14088040"],
Cell[96306, 2673, 840, 13, 56, "Output",ExpressionUUID->"2f1a9b37-5ab5-4df0-bd4c-f777dff5b3fd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[97183, 2691, 40736, 1107, 1165, "Input",ExpressionUUID->"dca8637f-4358-4acf-9916-34e3d83f9fe5"],
Cell[137922, 3800, 873, 14, 56, "Output",ExpressionUUID->"1043cae5-2217-4695-92e4-99efe3e6b805"]
}, Open  ]],
Cell[CellGroupData[{
Cell[138832, 3819, 53914, 1459, 1396, "Input",ExpressionUUID->"f85f8075-b6a3-4723-9391-95b73a978db7"],
Cell[192749, 5280, 1014, 16, 77, "Output",ExpressionUUID->"944ccd4a-a7fb-49fe-b4da-00df11c91a38"]
}, Open  ]]
}
]
*)



==> anc/MathematicaCode_Theorem4.4_.txt <==
b[matrix_] := Block[{r, k, choice, listofdet}, 
  {r, k} = Dimensions[matrix]; 
  choice = Subsets[Table[i, {i, r + k}], {r}]; 
  listofdet = Table[ 
     Det[ Join[ IdentityMatrix[r], Transpose[matrix] ] [[ choice[[i]] ]] ], 
     {i, Binomial[r + k, k]}]; 
  Count[listofdet, u_ /; u != 0]]

(*r=3 and 11<b<=20*)

Map[b, {{{0, 0, 1}, {1, 1, 1}, {1, 1, 1}}, {{0, 0, 1}, {1, 0, 1}, {1, 1, 0}}, {{0, 0, 1}, {1, 0, 2}, {1, 1, 1}}, {{0, 1, 1}, {0, 1, 2}, {1, 1, 2}}, {{0, 1, 1}, {0, 1, 2}, {1, 1, 3}}, {{0, 1, 1}, {1, 0, 1}, {1, 1, 0}}, {{0, 1, 1}, {1, 0, 1}, {1, 1, 3}}, {{0, 1, 1}, {1, 1, 2}, {1, 2, 5}}, {{1, 1, 1}, {1, 2, 3}, {1, 3, 6}}}]

(*r=4 and 20<b<=35*)

Map[b, {{{1, 0, 0}, {0, 1, 0}, {0, 1, 1}, {1, 0, 1}}, {{1, 0, 0}, {1, 0, 1}, {1, 1, 1}, {1, 0, 2}}, {{1, 0, 0}, {1, 1, 1}, {1, 1, 1}, {2, 0, 1}}, {{1, 1, 0}, {1, 0, 1}, {1, 0, 1}, {1, 1, 1}}, {{1, 0, 0}, {0, 1, 1}, {1, 1, 0}, {1, 0, 1}}, {{1, 1, 0}, {1, 1, 0}, {0, 1, 1}, {1, 0, 1}}, {{1, 0, 0}, {1, 1, 1}, {2, 1, 1}, {1, 2, 1}}, {{0, 1, 1}, {1, 0, 1}, {1, 1, 1}, {1, 2, 1}}, {{1, 1, 0}, {0, 1, 1}, {1, 0, 1}, {1, 1, 1}}, {{1, 0, 1}, {1, 2, 0}, {0, 1, 2}, {2, 1, 2}}, {{0, 1, 1}, {1, 1, 1}, {1, 1, 2}, {2, 0, 1}}, {{1, 2, 0}, {1, 0, 2}, {0, 2, 1}, {2, 1, 2}}, {{0, 1, 1}, {1, 0, 2}, {2, 1, 2}, {2, 2, 1}}, {{1, 2, 3}, {1, 3, 2}, {2, 0, 2}, {3, 1, 1}}, {{1, 2, 3}, {1, 4, 4}, {2, 1, 2}, {3, 3, 2}}}]

(*r=5 and 35<b<=56*)

Map[b, {{{1, 0, 0}, {3, 0, 0}, {1, 1, 1}, {2, 1, 3}, {3, 1, 3}}, {{2, 0, 0}, {0, 3, 0}, {0, 1, 2}, {2, 3, 0}, {2, 3, 1}}, {{1, 1, 3}, {1, 1, 3}, {2, 1, 3}, {2, 2, 2}, {4, 4, 4}}, {{3, 0, 0}, {0, 1, 4}, {0, 2, 2}, {1, 2, 0}, {3, 1, 0}}, {{1, 0, 0}, {0, 3, 3}, {0, 3, 3}, {1, 1, 3}, {2, 1, 3}}, {{2, 0, 0}, {0, 3, 2}, {1, 1, 2}, {2, 2, 0}, {3, 3, 2}}, {{1, 0, 0}, {1, 0, 1}, {0, 2, 2}, {2, 3, 0}, {2, 3, 3}}, {{1, 0, 0}, {1, 3, 2}, {1, 4, 0}, {2, 1, 0}, {2, 2, 2}}, {{0, 2, 3}, {0, 2, 3}, {1, 2, 2}, {1, 2, 3}, {4, 0, 2}}, {{1, 0, 3}, {2, 0, 1}, {2, 0, 2}, {2, 4, 3}, {3, 2, 3}}, {{3, 0, 0}, {0, 1, 2}, {1, 2, 1}, {1, 2, 3}, {3, 2, 4}}, {{0, 1, 3}, {0, 2, 2}, {1, 1, 3}, {2, 2, 1}, {2, 2, 3}}, {{0, 1, 3}, {1, 2, 3}, {2, 1, 3}, {2, 3, 1}, {2, 3, 1}}, {{2, 0, 0}, {1, 1, 3}, {1, 2, 2}, {1, 3, 4}, {3, 3, 1}}, {{0, 1, 3}, {0, 2, 2}, {1, 0, 3}, {1, 1, 0}, {3, 1, 4}}, {{1, 2, 2}, {1, 3, 3}, {2, 3, 3}, {3, 1, 2}, {4, 4, 0}}, {{1, 1, 0}, {1, 3, 3}, {1, 3, 4}, {2, 3, 3}, {3, 0, 1}}, {{0, 2, 2}, {1, 0, 3}, {1, 1, 2}, {1, 4, 2}, {2, 3, 1}}, {{0, 2, 1}, {1, 1, 2}, {1, 1, 4}, {1, 2, 3}, {1, 3, 1}}, {{1, 2, 2}, {1, 2, 3}, {2, 1, 3}, {3, 1, 2}, {4, 3, 1}}, {{1, 2, 4}, {2, 3, 4}, {3, 2, 2}, {3, 4, 3}, {4, 2, 3}}}]

(*r=6 and 56<b<=84*)

Map[b, {{{3, 0, 0}, {3, 0, 0}, {1, 1, 2}, {2, 1, 0}, {2, 4, 4}, {3, 2, 2}}, {{1, 0, 0}, {2, 0, 0}, {0, 2, 2}, {1, 3, 0}, {3, 1, 2}, {4, 0, 2}}, {{1, 0, 0}, {0, 1, 1}, {2, 2, 0}, {3, 2, 0}, {3, 3, 2}, {4, 3, 0}}, {{1, 0, 0}, {3, 0, 0}, {0, 2, 4}, {3, 1, 2}, {4, 1, 3}, {4, 2, 2}}, {{1, 0, 0}, {0, 3, 2}, {0, 3, 2}, {1, 1, 4}, {1, 2, 0}, {3, 2, 0}}, {{1, 0, 0}, {0, 1, 2}, {0, 2, 2}, {0, 3, 4}, {1, 0, 1}, {1, 1, 1}}, {{2, 0, 0}, {0, 1, 1}, {0, 3, 3}, {1, 2, 4}, {1, 4, 4}, {3, 1, 3}}, {{1, 0, 0}, {1, 1, 1}, {1, 3, 1}, {2, 1, 3}, {2, 2, 2}, {2, 3, 1}}, {{3, 0, 0}, {0, 2, 3}, {1, 1, 4}, {2, 1, 0}, {2, 2, 0}, {4, 4, 4}}, {{1, 0, 0}, {0, 1, 3}, {1, 1, 1}, {2, 0, 1}, {3, 2, 0}, {4, 1, 0}}, {{1, 0, 0}, {1, 2, 2}, {2, 1, 0}, {3, 0, 2}, {3, 2, 3}, {4, 0, 4}}, {{1, 0, 0}, {1, 0, 3}, {1, 2, 3}, {3, 0, 1}, {3, 2, 2}, {3, 3, 1}}, {{2, 0, 0}, {0, 2, 2}, {1, 1, 1}, {1, 3, 0}, {2, 2, 4}, {3, 1, 2}}, {{1, 0, 3}, {1, 1, 0}, {0, 3, 3}, {3, 3, 0}, {4, 0, 3}, {4, 3, 4}}, {{1, 1, 0}, {1, 3, 0}, {1, 3, 1}, {3, 0, 1}, {3, 3, 2}, {3, 4, 0}}, {{1, 2, 0}, {2, 0, 1}, {2, 1, 0}, {2, 3, 2}, {3, 3, 0}, {4, 4, 3}}, {{0, 1, 2}, {1, 1, 2}, {2, 1, 2}, {2, 2, 3}, {2, 3, 2}, {3, 3, 2}}, {{1, 1, 1}, {1, 3, 1}, {2, 4, 3}, {3, 0, 3}, {4, 4, 2}, {4, 4, 3}}, {{1, 1, 0}, {1, 2, 2}, {2, 4, 3}, {3, 1, 0}, {4, 3, 3}, {4, 4, 3}}, {{0, 2, 3}, {1, 2, 3}, {1, 3, 2}, {1, 4, 3}, {2, 2, 3}, {4, 4, 3}}, {{0, 2, 3}, {1, 2, 1}, {1, 3, 2}, {3, 0, 2}, {4, 0, 4}, {4, 1, 0}}, {{0, 1, 3}, {1, 2, 3}, {2, 1, 1}, {2, 1, 2}, {2, 2, 2}, {3, 1, 0}}, {{0, 2, 3}, {1, 0, 3}, {1, 4, 3}, {2, 1, 4}, {3, 1, 0}, {3, 1, 3}}, {{1, 0, 3}, {2, 2, 3}, {2, 3, 2}, {3, 1, 3}, {4, 1, 2}, {4, 1, 3}}, {{1, 1, 2}, {1, 2, 3}, {1, 4, 4}, {2, 1, 3}, {3, 0, 2}, {3, 2, 4}}, {{0, 3, 2}, {1, 4, 4}, {2, 3, 4}, {3, 1, 2}, {3, 2, 0}, {4, 4, 2}}, {{1, 4, 4}, {2, 3, 4}, {3, 3, 2}, {3, 4, 1}, {4, 2, 4}, {4, 4, 3}}, {{1, 5, 4}, {2, 3, 1}, {3, 2, 1}, {4, 1, 4}, {4, 3, 3}, {4, 4, 1}}}]

(*r=7 and 85<b<=120*)

Map[b, {{{3, 0, 0}, {0, 4, 0}, {1, 2, 0}, {1, 4, 1}, {3, 0, 1}, {4, 0, 1}, {4, 2, 0}}, {{4, 0, 0}, {0, 5, 0}, {0, 4, 3}, {1, 4, 1}, {2, 3, 0}, {3, 0, 3}, {4, 5, 0}}, {{2, 0, 0}, {2, 0, 0}, {1, 3, 5}, {2, 4, 4}, {3, 4, 0}, {4, 4, 0}, {5, 2, 3}}, {{0, 0, 4}, {0, 4, 0}, {0, 1, 5}, {0, 2, 4}, {1, 0, 4}, {1, 3, 2}, {1, 3, 3}}, {{5, 0, 0}, {0, 1, 1}, {1, 0, 1}, {1, 4, 4}, {1, 4, 4}, {2, 4, 4}, {3, 2, 1}}, {{0, 0, 2}, {0, 0, 4}, {0, 4, 2}, {1, 3, 0}, {2, 4, 0}, {3, 4, 1}, {4, 4, 1}}, {{3, 0, 0}, {0, 1, 2}, {0, 3, 1}, {1, 1, 0}, {1, 2, 0}, {5, 3, 0}, {5, 3, 2}}, {{2, 0, 0}, {0, 4, 0}, {2, 0, 2}, {3, 2, 2}, {3, 3, 3}, {4, 4, 0}, {5, 1, 4}}, {{2, 0, 0}, {0, 2, 2}, {1, 0, 1}, {2, 2, 0}, {2, 2, 0}, {4, 3, 1}, {5, 4, 4}}, {{0, 3, 0}, {0, 1, 2}, {0, 1, 4}, {0, 4, 3}, {1, 5, 5}, {3, 0, 4}, {4, 1, 1}}, {{0, 3, 0}, {0, 0, 4}, {1, 1, 4}, {2, 0, 3}, {2, 4, 3}, {3, 0, 1}, {4, 3, 4}}, {{1, 1, 1}, {1, 1, 1}, {1, 3, 1}, {1, 3, 3}, {3, 4, 4}, {4, 5, 4}, {5, 4, 0}}, {{3, 0, 0}, {0, 1, 0}, {0, 3, 5}, {1, 1, 2}, {1, 2, 1}, {3, 0, 1}, {3, 2, 3}}, {{0, 3, 0}, {0, 0, 3}, {0, 3, 5}, {3, 1, 1}, {3, 3, 4}, {4, 2, 2}, {5, 1, 4}}, {{3, 0, 0}, {0, 0, 2}, {1, 3, 2}, {1, 3, 4}, {3, 3, 3}, {4, 2, 4}, {5, 5, 1}}, {{2, 0, 0}, {0, 3, 3}, {1, 1, 2}, {1, 1, 3}, {2, 2, 3}, {3, 1, 2}, {5, 1, 2}}, {{0, 1, 0}, {0, 3, 2}, {0, 4, 1}, {1, 4, 1}, {4, 1, 2}, {4, 4, 4}, {4, 5, 1}}, {{4, 0, 0}, {2, 3, 3}, {2, 5, 4}, {3, 3, 0}, {4, 2, 0}, {5, 2, 2}, {5, 4, 2}}, {{2, 0, 0}, {1, 0, 1}, {1, 1, 2}, {2, 3, 1}, {2, 4, 0}, {3, 1, 0}, {3, 2, 1}}, {{0, 2, 4}, {0, 3, 2}, {2, 5, 1}, {3, 3, 3}, {4, 4, 0}, {4, 4, 4}, {5, 0, 3}}, {{0, 2, 4}, {0, 2, 4}, {1, 1, 4}, {1, 4, 2}, {1, 5, 0}, {2, 4, 0}, {4, 0, 2}}, {{1, 0, 0}, {0, 1, 4}, {3, 3, 1}, {4, 1, 0}, {4, 3, 4}, {4, 4, 3}, {5, 0, 2}}, {{0, 3, 1}, {1, 0, 2}, {1, 1, 0}, {1, 1, 4}, {1, 1, 4}, {1, 2, 3}, {4, 3, 3}}, {{1, 1, 3}, {1, 2, 0}, {1, 2, 4}, {1, 2, 4}, {3, 2, 3}, {4, 0, 2}, {5, 3, 2}}, {{0, 2, 4}, {0, 3, 4}, {1, 2, 3}, {1, 4, 1}, {2, 3, 3}, {4, 0, 4}, {4, 4, 4}}, {{0, 2, 3}, {0, 2, 5}, {2, 0, 3}, {2, 1, 3}, {3, 4, 3}, {4, 3, 4}, {5, 0, 2}}, {{0, 1, 1}, {0, 3, 4}, {1, 2, 3}, {2, 4, 3}, {3, 2, 2}, {5, 2, 2}, {5, 5, 3}}, {{1, 1, 1}, {1, 4, 3}, {3, 0, 5}, {3, 1, 1}, {3, 3, 0}, {4, 1, 4}, {4, 3, 0}}, {{0, 1, 1}, {0, 3, 1}, {1, 0, 2}, {1, 1, 4}, {2, 3, 2}, {4, 4, 1}, {5, 2, 0}}, {{0, 1, 2}, {0, 2, 2}, {1, 0, 3}, {1, 3, 2}, {3, 1, 4}, {3, 3, 1}, {5, 4, 0}}, {{1, 1, 4}, {1, 3, 3}, {1, 4, 5}, {2, 1, 1}, {2, 3, 2}, {2, 4, 4}, {3, 4, 2}}, {{0, 1, 5}, {1, 3, 3}, {1, 4, 4}, {3, 3, 2}, {3, 5, 2}, {4, 1, 4}, {5, 3, 0}}, {{0, 1, 3}, {1, 0, 3}, {1, 4, 1}, {2, 1, 1}, {4, 3, 0}, {4, 4, 5}, {4, 5, 1}}, {{1, 2, 5}, {2, 3, 4}, {4, 0, 2}, {4, 3, 0}, {4, 4, 1}, {5, 2, 1}, {5, 4, 3}}, {{0, 3, 5}, {1, 1, 5}, {1, 3, 4}, {1, 4, 2}, {3, 2, 3}, {4, 1, 3}, {5, 3, 2}}, {{2, 3, 4}, {3, 6, 1}, {4, 2, 5}, {4, 5, 1}, {5, 1, 2}, {5, 4, 3}, {5, 5, 4}}}]

(*r=8 and 120<b<=165*)

Map[b, {{{5, 0, 0}, {0, 1, 0}, {0, 5, 0}, {0, 5, 2}, {1, 1, 0}, {1, 1, 5}, {1, 2, 1}, {3, 5, 6}}, {{1, 0, 0}, {1, 0, 0}, {0, 2, 3}, {4, 0, 4}, {5, 0, 1}, {5, 2, 0}, {6, 4, 6}, {6, 6, 5}}, {{0, 1, 0}, {0, 4, 0}, {0, 5, 4}, {1, 3, 0}, {2, 1, 4}, {2, 5, 3}, {3, 3, 6}, {5, 5, 0}}, {{0, 3, 5}, {0, 4, 4}, {2, 1, 1}, {2, 2, 2}, {2, 4, 4}, {3, 1, 1}, {5, 4, 4}, {6, 2, 3}}, {{0, 2, 0}, {0, 2, 0}, {0, 1, 5}, {0, 3, 2}, {2, 5, 4}, {4, 3, 4}, {5, 0, 4}, {5, 5, 4}}, {{3, 0, 0}, {4, 0, 0}, {1, 3, 0}, {2, 0, 4}, {3, 3, 6}, {3, 5, 5}, {5, 1, 0}, {5, 4, 5}}, {{0, 1, 0}, {0, 0, 3}, {0, 2, 1}, {0, 5, 1}, {1, 4, 2}, {2, 2, 6}, {4, 0, 5}, {5, 0, 5}}, {{0, 0, 2}, {0, 0, 2}, {0, 1, 4}, {0, 4, 4}, {1, 1, 3}, {2, 3, 6}, {4, 1, 5}, {5, 1, 1}}, {{4, 0, 0}, {0, 0, 4}, {0, 1, 4}, {0, 5, 2}, {1, 0, 4}, {3, 2, 0}, {5, 2, 1}, {6, 5, 0}}, {{0, 2, 0}, {0, 1, 2}, {0, 1, 2}, {0, 5, 4}, {3, 0, 4}, {3, 1, 4}, {3, 4, 0}, {5, 4, 2}}, {{0, 2, 0}, {0, 0, 4}, {0, 2, 3}, {0, 5, 2}, {1, 1, 3}, {4, 0, 2}, {5, 3, 4}, {5, 5, 3}}, {{0, 1, 0}, {1, 2, 0}, {1, 4, 0}, {1, 5, 0}, {1, 1, 1}, {3, 2, 2}, {4, 1, 4}, {5, 2, 5}}, {{0, 3, 0}, {1, 1, 0}, {2, 5, 0}, {2, 5, 3}, {4, 1, 4}, {4, 2, 3}, {5, 4, 6}, {5, 5, 0}}, {{0, 1, 3}, {0, 6, 5}, {2, 0, 2}, {2, 1, 0}, {2, 2, 2}, {3, 3, 3}, {5, 4, 3}, {6, 0, 6}}, {{0, 0, 2}, {1, 1, 0}, {1, 3, 5}, {2, 0, 5}, {2, 3, 1}, {3, 4, 0}, {4, 0, 3}, {5, 0, 2}}, {{0, 1, 0}, {0, 4, 4}, {1, 2, 5}, {1, 4, 3}, {3, 5, 0}, {4, 2, 0}, {4, 4, 0}, {6, 4, 3}}, {{2, 0, 0}, {0, 5, 0}, {1, 1, 4}, {2, 2, 4}, {4, 0, 3}, {4, 5, 2}, {5, 4, 0}, {5, 5, 1}}, {{2, 0, 0}, {0, 2, 0}, {2, 5, 5}, {3, 0, 4}, {3, 5, 4}, {3, 6, 2}, {4, 0, 1}, {4, 4, 5}}, {{5, 0, 0}, {1, 5, 4}, {2, 0, 6}, {2, 5, 3}, {3, 0, 4}, {3, 4, 4}, {4, 0, 2}, {5, 2, 3}}, {{0, 1, 2}, {0, 2, 4}, {1, 4, 3}, {3, 4, 0}, {3, 4, 4}, {3, 4, 4}, {4, 3, 3}, {5, 3, 1}}, {{3, 0, 0}, {1, 4, 3}, {3, 0, 5}, {3, 1, 3}, {4, 2, 0}, {5, 0, 5}, {5, 3, 5}, {6, 1, 3}}, {{0, 1, 0}, {1, 2, 1}, {1, 4, 3}, {4, 1, 5}, {4, 3, 5}, {4, 3, 5}, {5, 6, 6}, {6, 0, 2}}, {{1, 0, 0}, {1, 3, 1}, {2, 2, 4}, {2, 5, 1}, {3, 2, 4}, {4, 3, 5}, {4, 3, 5}, {5, 2, 0}}, {{4, 0, 0}, {0, 1, 3}, {1, 1, 5}, {1, 2, 2}, {1, 5, 5}, {2, 3, 3}, {2, 4, 0}, {4, 3, 4}}, {{2, 2, 0}, {2, 4, 0}, {3, 1, 4}, {3, 2, 2}, {3, 3, 0}, {3, 6, 5}, {4, 1, 2}, {4, 3, 6}}, {{0, 3, 0}, {0, 2, 5}, {1, 1, 4}, {1, 2, 4}, {4, 0, 3}, {4, 0, 4}, {4, 1, 5}, {5, 1, 0}}, {{1, 5, 1}, {1, 5, 4}, {2, 0, 5}, {2, 1, 2}, {3, 1, 4}, {3, 1, 4}, {4, 0, 5}, {4, 4, 0}}, {{0, 5, 2}, {2, 0, 4}, {2, 1, 1}, {2, 2, 2}, {2, 4, 2}, {3, 0, 3}, {4, 0, 5}, {5, 2, 0}}, {{0, 0, 1}, {0, 5, 2}, {2, 5, 1}, {3, 0, 3}, {3, 4, 1}, {4, 1, 4}, {4, 3, 5}, {5, 5, 1}}, {{0, 2, 2}, {1, 2, 5}, {1, 3, 5}, {2, 1, 1}, {2, 1, 3}, {2, 2, 0}, {4, 4, 0}, {5, 4, 6}}, {{1, 5, 3}, {4, 1, 1}, {4, 1, 1}, {4, 1, 5}, {4, 3, 5}, {4, 6, 3}, {5, 1, 0}, {5, 1, 3}}, {{0, 5, 0}, {1, 4, 4}, {3, 2, 5}, {3, 4, 2}, {4, 3, 5}, {4, 5, 0}, {4, 5, 2}, {6, 4, 1}}, {{0, 2, 1}, {1, 0, 3}, {1, 1, 2}, {1, 4, 1}, {2, 6, 0}, {5, 3, 3}, {5, 5, 0}, {5, 5, 4}}, {{0, 1, 4}, {0, 5, 5}, {1, 2, 5}, {2, 2, 2}, {2, 2, 3}, {2, 4, 2}, {3, 1, 2}, {3, 4, 2}}, {{0, 1, 3}, {0, 3, 1}, {3, 0, 4}, {3, 1, 5}, {4, 3, 1}, {4, 5, 3}, {5, 2, 2}, {6, 0, 2}}, {{0, 2, 1}, {0, 5, 2}, {1, 0, 6}, {2, 1, 2}, {2, 5, 4}, {3, 4, 2}, {5, 1, 3}, {5, 5, 5}}, {{0, 4, 1}, {1, 4, 2}, {2, 1, 1}, {3, 3, 2}, {4, 1, 0}, {5, 0, 1}, {5, 2, 2}, {5, 5, 2}}, {{1, 4, 4}, {1, 6, 3}, {2, 0, 4}, {2, 0, 6}, {2, 2, 3}, {2, 4, 1}, {3, 5, 1}, {4, 4, 5}}, {{0, 4, 1}, {2, 1, 5}, {3, 2, 5}, {3, 3, 3}, {3, 4, 2}, {3, 4, 4}, {4, 2, 4}, {5, 5, 2}}, {{0, 1, 3}, {1, 2, 3}, {1, 4, 0}, {1, 4, 3}, {4, 2, 1}, {5, 1, 1}, {5, 2, 6}, {5, 3, 5}}, {{1, 5, 0}, {1, 6, 2}, {4, 4, 2}, {5, 2, 3}, {5, 4, 4}, {5, 4, 5}, {5, 5, 2}, {6, 5, 5}}, {{1, 4, 5}, {2, 2, 1}, {3, 2, 1}, {3, 5, 2}, {4, 0, 3}, {4, 6, 2}, {5, 1, 5}, {5, 4, 3}}, {{0, 1, 4}, {1, 2, 3}, {1, 4, 5}, {2, 1, 1}, {2, 3, 4}, {4, 4, 3}, {5, 0, 4}, {5, 3, 2}}, {{0, 3, 2}, {1, 3, 4}, {1, 5, 3}, {3, 5, 2}, {3, 6, 5}, {4, 2, 6}, {5, 1, 2}, {5, 6, 3}}, {{1, 4, 5}, {3, 5, 4}, {3, 7, 2}, {4, 5, 3}, {5, 1, 4}, {6, 6, 7}, {6, 7, 6}, {7, 2, 4}}}]

(*r=9 and 165<b<=220*)

Map[b, {{{2, 0, 0}, {5, 0, 0}, {2, 0, 5}, {2, 6, 2}, {5, 2, 0}, {5, 4, 0}, {5, 6, 0}, {6, 4, 3}, {6, 5, 3}}, {{1, 0, 0}, {0, 0, 1}, {0, 0, 5}, {0, 4, 1}, {1, 0, 6}, {1, 1, 0}, {1, 6, 1}, {1, 6, 4}, {2, 6, 2}}, {{0, 4, 0}, {0, 5, 0}, {2, 2, 3}, {3, 5, 2}, {4, 5, 2}, {4, 5, 2}, {5, 0, 3}, {6, 2, 3}, {6, 2, 4}}, {{0, 1, 0}, {0, 5, 0}, {0, 1, 4}, {1, 0, 2}, {1, 0, 5}, {2, 0, 5}, {2, 0, 6}, {5, 3, 4}, {5, 5, 5}}, {{0, 1, 0}, {0, 4, 0}, {0, 3, 5}, {0, 3, 6}, {1, 0, 3}, {1, 0, 4}, {2, 3, 6}, {4, 6, 2}, {6, 1, 2}}, {{1, 0, 0}, {0, 3, 0}, {0, 6, 0}, {2, 2, 4}, {2, 3, 3}, {3, 2, 1}, {3, 2, 6}, {6, 3, 1}, {6, 6, 0}}, {{1, 0, 0}, {0, 1, 0}, {0, 4, 0}, {1, 4, 1}, {1, 6, 4}, {5, 0, 5}, {5, 0, 6}, {5, 4, 3}, {6, 2, 1}}, {{0, 0, 5}, {0, 0, 6}, {1, 3, 6}, {2, 0, 4}, {2, 6, 2}, {4, 2, 5}, {5, 0, 3}, {5, 2, 4}, {5, 2, 5}}, {{0, 0, 5}, {0, 0, 6}, {0, 5, 1}, {2, 1, 5}, {2, 2, 5}, {3, 0, 5}, {4, 4, 2}, {5, 2, 0}, {6, 0, 6}}, {{5, 0, 0}, {6, 0, 0}, {0, 1, 3}, {0, 5, 5}, {1, 0, 6}, {3, 1, 0}, {3, 6, 2}, {4, 1, 5}, {4, 6, 0}}, {{0, 0, 2}, {1, 0, 6}, {1, 3, 3}, {2, 0, 5}, {2, 2, 0}, {2, 3, 0}, {3, 0, 6}, {4, 0, 2}, {5, 4, 3}}, {{0, 5, 0}, {0, 6, 0}, {1, 1, 2}, {1, 6, 2}, {3, 1, 6}, {4, 0, 6}, {4, 1, 0}, {5, 5, 6}, {6, 3, 5}}, {{0, 3, 0}, {0, 3, 0}, {0, 2, 3}, {0, 4, 3}, {4, 2, 5}, {4, 5, 6}, {5, 5, 4}, {6, 0, 1}, {6, 4, 1}}, {{0, 1, 0}, {0, 0, 1}, {0, 6, 5}, {2, 0, 4}, {2, 4, 0}, {2, 6, 0}, {3, 4, 2}, {6, 0, 1}, {6, 1, 4}}, {{0, 0, 3}, {0, 0, 4}, {0, 4, 6}, {1, 2, 3}, {1, 5, 1}, {2, 3, 4}, {3, 6, 6}, {4, 2, 3}, {5, 6, 6}}, {{6, 0, 0}, {0, 0, 2}, {1, 2, 0}, {2, 4, 4}, {4, 2, 0}, {4, 5, 4}, {5, 4, 4}, {6, 2, 2}, {6, 3, 1}}, {{2, 0, 0}, {0, 1, 1}, {0, 2, 2}, {2, 5, 4}, {2, 6, 4}, {4, 2, 2}, {4, 5, 2}, {5, 6, 6}, {6, 6, 4}}, {{1, 0, 0}, {0, 0, 6}, {0, 4, 1}, {0, 4, 5}, {1, 6, 0}, {2, 3, 2}, {3, 6, 6}, {4, 4, 0}, {5, 5, 1}}, {{0, 0, 6}, {0, 5, 5}, {0, 6, 5}, {1, 0, 2}, {1, 1, 0}, {3, 4, 1}, {6, 0, 3}, {6, 1, 6}, {6, 1, 6}}, {{1, 0, 0}, {0, 6, 0}, {0, 3, 4}, {0, 5, 3}, {3, 0, 3}, {3, 2, 6}, {4, 2, 0}, {5, 5, 5}, {6, 1, 5}}, {{0, 6, 6}, {1, 2, 1}, {2, 4, 2}, {2, 4, 4}, {5, 1, 4}, {5, 2, 4}, {5, 5, 0}, {5, 5, 0}, {6, 2, 4}}, {{4, 0, 0}, {1, 4, 0}, {3, 1, 4}, {3, 2, 5}, {4, 4, 2}, {5, 0, 5}, {5, 1, 0}, {6, 4, 3}, {6, 6, 3}}, {{0, 3, 0}, {0, 2, 5}, {0, 3, 1}, {0, 4, 3}, {1, 2, 4}, {2, 2, 3}, {2, 2, 6}, {3, 0, 4}, {5, 0, 1}}, {{0, 0, 5}, {0, 3, 2}, {0, 3, 2}, {1, 1, 0}, {1, 5, 2}, {2, 3, 6}, {3, 2, 4}, {4, 4, 6}, {5, 2, 0}}, {{0, 2, 0}, {0, 4, 4}, {1, 1, 6}, {1, 3, 1}, {1, 4, 1}, {2, 1, 2}, {5, 3, 5}, {5, 4, 3}, {6, 4, 0}}, {{0, 2, 0}, {0, 1, 1}, {0, 5, 1}, {0, 5, 4}, {1, 5, 0}, {3, 1, 2}, {4, 5, 6}, {5, 2, 4}, {6, 4, 2}}, {{0, 0, 2}, {0, 5, 3}, {1, 1, 4}, {2, 0, 4}, {3, 0, 5}, {4, 3, 1}, {5, 2, 2}, {5, 3, 6}, {6, 0, 1}}, {{1, 5, 6}, {2, 1, 5}, {2, 4, 0}, {3, 5, 4}, {4, 1, 0}, {4, 1, 6}, {5, 3, 2}, {5, 4, 0}, {5, 4, 0}}, {{3, 0, 0}, {1, 5, 0}, {2, 2, 1}, {3, 4, 0}, {3, 4, 1}, {3, 6, 3}, {4, 6, 5}, {5, 2, 1}, {6, 2, 6}}, {{0, 0, 5}, {0, 5, 1}, {1, 5, 6}, {1, 6, 1}, {2, 1, 1}, {3, 1, 3}, {3, 4, 0}, {3, 4, 0}, {5, 1, 4}}, {{0, 0, 6}, {0, 2, 2}, {2, 1, 5}, {4, 1, 5}, {5, 0, 6}, {5, 2, 0}, {6, 0, 2}, {6, 4, 3}, {6, 5, 0}}, {{1, 6, 2}, {3, 4, 0}, {4, 0, 2}, {4, 2, 5}, {4, 2, 6}, {6, 0, 3}, {6, 2, 1}, {6, 3, 0}, {6, 4, 2}}, {{0, 0, 1}, {0, 1, 3}, {0, 5, 6}, {1, 2, 6}, {1, 6, 4}, {3, 6, 2}, {4, 1, 1}, {4, 2, 1}, {6, 2, 2}}, {{0, 3, 2}, {0, 6, 4}, {1, 2, 4}, {1, 4, 1}, {1, 6, 4}, {2, 0, 1}, {3, 6, 1}, {4, 5, 4}, {6, 1, 6}}, {{1, 0, 0}, {0, 2, 1}, {1, 4, 1}, {1, 6, 6}, {3, 4, 0}, {4, 1, 6}, {4, 3, 0}, {4, 6, 2}, {6, 2, 1}}, {{1, 2, 6}, {3, 3, 3}, {3, 4, 2}, {3, 6, 0}, {5, 0, 4}, {5, 2, 0}, {5, 5, 4}, {6, 1, 5}, {6, 6, 0}}, {{0, 1, 0}, {0, 4, 1}, {1, 3, 1}, {2, 2, 2}, {2, 2, 4}, {4, 2, 5}, {4, 5, 6}, {4, 6, 2}, {6, 2, 3}}, {{1, 6, 4}, {2, 0, 4}, {2, 3, 2}, {3, 1, 1}, {3, 6, 1}, {4, 2, 2}, {5, 4, 4}, {6, 0, 5}, {6, 3, 2}}, {{0, 1, 2}, {1, 3, 3}, {1, 4, 4}, {2, 0, 2}, {2, 5, 3}, {3, 2, 2}, {5, 5, 4}, {5, 5, 5}, {6, 2, 4}}, {{1, 5, 5}, {1, 6, 2}, {2, 1, 4}, {4, 1, 3}, {4, 4, 4}, {5, 0, 3}, {5, 3, 6}, {5, 3, 6}, {6, 1, 4}}, {{0, 2, 2}, {0, 5, 6}, {0, 6, 3}, {1, 2, 3}, {1, 4, 1}, {1, 6, 4}, {2, 6, 4}, {4, 5, 3}, {4, 5, 5}}, {{0, 2, 3}, {0, 3, 1}, {1, 4, 1}, {2, 1, 1}, {3, 4, 0}, {4, 0, 4}, {5, 4, 5}, {6, 2, 3}, {6, 2, 5}}, {{1, 4, 6}, {1, 5, 5}, {2, 3, 3}, {4, 4, 1}, {5, 1, 3}, {5, 1, 3}, {5, 5, 2}, {5, 6, 5}, {6, 2, 4}}, {{0, 6, 4}, {4, 0, 4}, {5, 3, 3}, {6, 2, 6}, {6, 3, 3}, {6, 4, 4}, {6, 5, 3}, {6, 5, 4}, {6, 6, 1}}, {{0, 2, 3}, {0, 3, 1}, {1, 0, 2}, {2, 5, 2}, {3, 3, 6}, {3, 5, 3}, {5, 0, 4}, {5, 2, 6}, {6, 4, 3}}, {{1, 2, 3}, {2, 5, 6}, {5, 0, 6}, {5, 1, 3}, {5, 3, 5}, {6, 0, 6}, {6, 4, 1}, {6, 4, 5}, {6, 6, 0}}, {{0, 4, 6}, {1, 0, 5}, {1, 2, 2}, {1, 3, 1}, {3, 1, 5}, {5, 4, 2}, {6, 0, 4}, {6, 1, 1}, {6, 6, 4}}, {{0, 6, 1}, {1, 4, 1}, {2, 1, 5}, {2, 4, 6}, {3, 1, 5}, {4, 0, 6}, {4, 2, 3}, {5, 2, 2}, {5, 4, 2}}, {{1, 0, 1}, {4, 3, 5}, {4, 5, 3}, {5, 1, 3}, {5, 2, 2}, {5, 2, 4}, {6, 1, 4}, {6, 3, 6}, {6, 4, 5}}, {{0, 4, 6}, {1, 3, 2}, {2, 1, 6}, {3, 6, 0}, {4, 1, 4}, {4, 2, 1}, {4, 3, 1}, {5, 5, 3}, {5, 6, 6}}, {{0, 1, 6}, {1, 2, 0}, {1, 6, 1}, {3, 1, 4}, {3, 1, 5}, {3, 2, 1}, {3, 5, 2}, {4, 4, 3}, {5, 2, 5}}, {{1, 0, 6}, {1, 4, 1}, {1, 6, 3}, {2, 5, 1}, {4, 1, 0}, {4, 5, 3}, {4, 6, 6}, {5, 1, 1}, {5, 5, 6}}, {{1, 0, 6}, {1, 4, 4}, {1, 5, 1}, {2, 2, 3}, {3, 5, 4}, {4, 6, 1}, {4, 6, 5}, {5, 3, 6}, {5, 4, 2}}, {{1, 3, 6}, {1, 5, 3}, {4, 1, 3}, {4, 6, 6}, {5, 2, 7}, {6, 1, 6}, {6, 4, 3}, {6, 5, 1}, {7, 2, 5}}, {{2, 1, 6}, {2, 4, 1}, {2, 6, 5}, {3, 1, 3}, {4, 5, 1}, {5, 2, 3}, {5, 6, 1}, {6, 1, 1}, {6, 5, 2}}}]

(*r=10 and 220<b<=286*)

Map[b, {{{1, 0, 0}, {1, 0, 0}, {0, 0, 3}, {0, 6, 5}, {1, 0, 6}, {1, 4, 4}, {2, 1, 2}, {3, 1, 1}, {5, 2, 2}, {6, 3, 0}}, {{0, 3, 0}, {0, 5, 0}, {0, 1, 3}, {0, 6, 2}, {2, 1, 0}, {3, 1, 6}, {3, 4, 0}, {4, 2, 2}, {5, 4, 0}, {6, 1, 4}}, {{1, 0, 0}, {2, 0, 0}, {4, 0, 0}, {2, 2, 6}, {3, 3, 5}, {4, 3, 1}, {5, 3, 6}, {6, 0, 5}, {6, 1, 4}, {6, 5, 1}}, {{0, 1, 0}, {0, 2, 0}, {0, 0, 2}, {0, 1, 5}, {2, 4, 2}, {2, 4, 3}, {2, 6, 4}, {3, 4, 0}, {3, 4, 4}, {4, 1, 0}}, {{2, 0, 0}, {0, 2, 0}, {0, 1, 1}, {0, 6, 3}, {3, 4, 2}, {3, 4, 6}, {3, 4, 6}, {4, 5, 5}, {4, 5, 5}, {5, 0, 3}}, {{3, 0, 0}, {0, 0, 2}, {0, 1, 4}, {2, 1, 2}, {2, 1, 6}, {2, 2, 2}, {3, 4, 0}, {5, 6, 0}, {6, 3, 0}, {6, 6, 6}}, {{6, 0, 0}, {6, 0, 0}, {0, 6, 0}, {1, 0, 1}, {1, 1, 5}, {1, 5, 2}, {4, 6, 1}, {5, 5, 2}, {6, 5, 2}, {6, 6, 5}}, {{0, 0, 4}, {0, 4, 2}, {0, 5, 5}, {0, 6, 3}, {0, 6, 6}, {1, 1, 0}, {1, 4, 2}, {1, 6, 1}, {2, 2, 6}, {2, 4, 5}}, {{0, 4, 0}, {0, 6, 0}, {0, 0, 5}, {1, 3, 6}, {2, 0, 6}, {2, 1, 6}, {4, 0, 1}, {5, 1, 0}, {6, 1, 3}, {6, 4, 6}}, {{6, 0, 0}, {0, 0, 5}, {0, 5, 3}, {0, 6, 2}, {2, 0, 3}, {4, 0, 3}, {5, 2, 2}, {5, 3, 6}, {6, 0, 3}, {6, 5, 0}}, {{0, 0, 1}, {0, 1, 3}, {0, 2, 1}, {0, 3, 3}, {0, 6, 6}, {4, 5, 4}, {5, 0, 4}, {5, 1, 2}, {5, 2, 4}, {6, 3, 6}}, {{2, 0, 0}, {3, 0, 0}, {0, 6, 0}, {2, 1, 5}, {2, 5, 3}, {3, 5, 3}, {3, 6, 1}, {5, 3, 4}, {5, 3, 5}, {6, 6, 0}}, {{5, 0, 0}, {0, 1, 5}, {0, 5, 6}, {1, 3, 4}, {4, 0, 1}, {4, 0, 1}, {4, 2, 0}, {4, 4, 3}, {4, 6, 0}, {6, 3, 0}}, {{3, 0, 0}, {0, 5, 0}, {1, 5, 5}, {2, 3, 0}, {2, 5, 2}, {3, 6, 0}, {4, 2, 0}, {4, 3, 1}, {5, 6, 2}, {5, 6, 5}}, {{6, 0, 0}, {0, 1, 1}, {0, 3, 1}, {0, 4, 1}, {0, 5, 5}, {2, 0, 1}, {2, 3, 0}, {2, 4, 2}, {3, 2, 0}, {6, 4, 1}}, {{3, 0, 0}, {0, 0, 3}, {0, 4, 1}, {0, 5, 5}, {1, 3, 0}, {2, 1, 6}, {2, 4, 4}, {3, 6, 6}, {5, 0, 4}, {6, 1, 5}}, {{0, 2, 0}, {0, 0, 2}, {0, 3, 6}, {0, 6, 4}, {1, 0, 4}, {2, 1, 0}, {4, 4, 1}, {4, 4, 1}, {5, 1, 4}, {6, 2, 6}}, {{0, 0, 4}, {0, 0, 5}, {0, 3, 2}, {1, 1, 1}, {1, 6, 2}, {2, 5, 4}, {2, 5, 6}, {3, 0, 6}, {4, 6, 5}, {6, 6, 1}}, {{1, 0, 1}, {1, 0, 3}, {1, 0, 4}, {1, 5, 0}, {2, 0, 6}, {2, 2, 6}, {3, 5, 4}, {4, 0, 3}, {4, 3, 5}, {5, 1, 0}}, {{0, 3, 0}, {0, 3, 0}, {0, 4, 1}, {1, 4, 4}, {2, 0, 5}, {2, 1, 3}, {2, 1, 5}, {2, 2, 4}, {2, 4, 4}, {2, 5, 0}}, {{0, 0, 5}, {0, 1, 4}, {0, 2, 2}, {0, 4, 4}, {1, 5, 5}, {3, 1, 5}, {4, 1, 0}, {4, 4, 2}, {6, 2, 2}, {6, 5, 4}}, {{0, 1, 0}, {0, 6, 0}, {2, 4, 6}, {3, 2, 3}, {3, 6, 4}, {4, 0, 1}, {4, 0, 5}, {4, 2, 2}, {4, 3, 3}, {5, 0, 3}}, {{0, 0, 4}, {0, 5, 2}, {2, 1, 0}, {2, 2, 0}, {3, 2, 0}, {4, 6, 2}, {4, 6, 4}, {6, 2, 3}, {6, 4, 0}, {6, 5, 5}}, {{0, 6, 0}, {0, 0, 4}, {0, 1, 3}, {0, 3, 4}, {2, 6, 1}, {3, 5, 3}, {5, 0, 5}, {5, 1, 6}, {5, 4, 0}, {6, 3, 3}}, {{2, 0, 0}, {0, 2, 0}, {0, 1, 3}, {1, 1, 1}, {1, 6, 6}, {3, 3, 0}, {3, 5, 5}, {5, 0, 2}, {5, 5, 6}, {6, 4, 1}}, {{1, 0, 0}, {6, 0, 0}, {0, 6, 4}, {1, 4, 0}, {1, 5, 1}, {1, 6, 5}, {2, 6, 2}, {2, 6, 5}, {3, 4, 5}, {5, 6, 6}}, {{0, 3, 0}, {0, 6, 0}, {0, 4, 6}, {1, 3, 4}, {3, 3, 1}, {4, 1, 5}, {4, 2, 3}, {5, 0, 3}, {5, 6, 6}, {6, 4, 0}}, {{0, 1, 5}, {0, 3, 3}, {0, 6, 6}, {1, 5, 3}, {2, 0, 3}, {2, 1, 3}, {2, 2, 0}, {4, 2, 6}, {6, 0, 4}, {6, 3, 1}}, {{0, 1, 3}, {0, 1, 6}, {0, 1, 6}, {1, 5, 1}, {3, 0, 3}, {3, 0, 5}, {3, 2, 0}, {4, 3, 0}, {4, 4, 0}, {5, 2, 5}}, {{0, 3, 0}, {0, 0, 5}, {1, 4, 6}, {2, 1, 2}, {2, 5, 0}, {3, 0, 3}, {4, 1, 1}, {5, 5, 1}, {6, 0, 1}, {6, 5, 1}}, {{1, 0, 0}, {0, 1, 4}, {1, 1, 3}, {1, 1, 3}, {1, 5, 6}, {1, 6, 1}, {2, 5, 6}, {2, 6, 3}, {2, 6, 4}, {5, 5, 6}}, {{2, 0, 0}, {0, 2, 1}, {0, 6, 6}, {1, 3, 4}, {1, 5, 5}, {2, 0, 4}, {2, 1, 0}, {4, 0, 2}, {4, 3, 1}, {4, 6, 0}}, {{1, 0, 0}, {0, 4, 3}, {1, 1, 0}, {1, 2, 0}, {1, 3, 2}, {1, 4, 2}, {2, 5, 4}, {3, 0, 3}, {3, 6, 3}, {6, 6, 4}}, {{0, 1, 3}, {0, 3, 2}, {0, 6, 3}, {1, 0, 1}, {1, 1, 2}, {2, 1, 3}, {2, 6, 1}, {5, 0, 2}, {5, 0, 5}, {5, 2, 2}}, {{0, 2, 0}, {0, 2, 3}, {0, 2, 4}, {0, 2, 5}, {3, 6, 4}, {4, 4, 0}, {4, 5, 3}, {4, 5, 5}, {5, 0, 1}, {5, 4, 5}}, {{0, 3, 0}, {1, 0, 5}, {2, 1, 6}, {2, 4, 4}, {2, 6, 4}, {4, 0, 2}, {5, 1, 4}, {5, 1, 4}, {5, 3, 6}, {6, 6, 3}}, {{6, 0, 0}, {0, 6, 4}, {1, 2, 6}, {1, 5, 0}, {1, 5, 3}, {3, 4, 0}, {3, 5, 6}, {5, 1, 2}, {5, 6, 0}, {6, 6, 3}}, {{0, 0, 5}, {0, 5, 5}, {2, 1, 4}, {3, 3, 5}, {3, 6, 0}, {4, 0, 1}, {4, 0, 5}, {4, 2, 2}, {5, 6, 3}, {6, 6, 3}}, {{0, 5, 5}, {1, 4, 0}, {1, 4, 5}, {3, 3, 2}, {3, 4, 4}, {3, 6, 4}, {3, 6, 6}, {4, 6, 6}, {5, 2, 2}, {6, 1, 4}}, {{0, 6, 0}, {1, 0, 2}, {1, 0, 6}, {1, 2, 5}, {1, 4, 1}, {1, 6, 1}, {2, 6, 1}, {3, 5, 1}, {5, 0, 2}, {6, 4, 2}}, {{0, 1, 3}, {0, 1, 3}, {0, 5, 6}, {2, 2, 6}, {2, 6, 2}, {4, 3, 5}, {4, 4, 6}, {6, 1, 5}, {6, 2, 2}, {6, 4, 6}}, {{0, 2, 5}, {2, 5, 0}, {3, 1, 5}, {4, 1, 3}, {4, 4, 2}, {5, 1, 3}, {5, 1, 3}, {6, 2, 1}, {6, 2, 0}, {6, 5, 6}}, {{0, 0, 4}, {2, 1, 6}, {2, 2, 2}, {2, 5, 5}, {3, 0, 3}, {4, 0, 3}, {4, 3, 5}, {4, 6, 1}, {5, 1, 1}, {6, 4, 5}}, {{1, 0, 5}, {3, 0, 1}, {3, 1, 2}, {3, 3, 1}, {3, 6, 0}, {5, 0, 5}, {5, 4, 4}, {5, 6, 0}, {6, 2, 0}, {6, 5, 3}}, {{6, 0, 0}, {0, 2, 6}, {1, 0, 5}, {3, 3, 2}, {4, 1, 3}, {4, 3, 5}, {6, 1, 6}, {6, 2, 0}, {6, 2, 2}, {6, 6, 3}}, {{0, 1, 6}, {0, 5, 5}, {2, 3, 0}, {2, 3, 2}, {2, 5, 0}, {2, 5, 2}, {2, 5, 3}, {4, 1, 2}, {4, 1, 6}, {6, 5, 2}}, {{4, 0, 0}, {0, 4, 3}, {2, 2, 4}, {2, 3, 1}, {3, 6, 1}, {4, 2, 4}, {5, 3, 2}, {5, 6, 2}, {6, 0, 1}, {6, 1, 4}}, {{0, 2, 3}, {0, 5, 2}, {3, 3, 4}, {4, 4, 6}, {5, 0, 4}, {5, 2, 5}, {5, 3, 6}, {6, 0, 5}, {6, 0, 6}, {6, 1, 1}}, {{1, 2, 0}, {1, 6, 5}, {2, 2, 0}, {2, 5, 6}, {3, 5, 4}, {4, 0, 1}, {4, 0, 4}, {4, 3, 3}, {4, 4, 2}, {5, 0, 2}}, {{0, 3, 5}, {0, 4, 3}, {0, 5, 4}, {1, 4, 5}, {1, 6, 3}, {2, 3, 6}, {3, 4, 4}, {3, 4, 6}, {4, 1, 0}, {6, 0, 2}}, {{1, 5, 2}, {1, 5, 6}, {2, 0, 2}, {2, 0, 4}, {3, 1, 6}, {3, 2, 4}, {3, 6, 3}, {4, 5, 3}, {4, 6, 4}, {5, 4, 1}}, {{0, 4, 4}, {1, 2, 2}, {1, 4, 1}, {1, 5, 0}, {1, 6, 3}, {2, 5, 0}, {3, 3, 2}, {3, 5, 3}, {3, 6, 3}, {5, 6, 4}}, {{0, 5, 4}, {0, 5, 5}, {1, 2, 4}, {1, 3, 1}, {2, 6, 5}, {3, 1, 6}, {3, 5, 0}, {4, 4, 4}, {5, 2, 2}, {5, 3, 1}}, {{1, 5, 5}, {2, 1, 5}, {3, 6, 1}, {4, 5, 6}, {5, 0, 5}, {5, 2, 0}, {5, 5, 2}, {6, 2, 2}, {6, 3, 3}, {6, 5, 2}}, {{0, 1, 6}, {1, 0, 4}, {1, 5, 5}, {2, 4, 1}, {3, 1, 1}, {3, 2, 3}, {4, 2, 0}, {4, 4, 6}, {5, 1, 6}, {6, 2, 0}}, {{1, 1, 2}, {1, 1, 3}, {2, 5, 5}, {3, 3, 1}, {4, 6, 5}, {5, 2, 0}, {6, 0, 1}, {6, 2, 2}, {6, 5, 1}, {6, 5, 6}}, {{2, 5, 4}, {2, 6, 4}, {2, 6, 5}, {3, 2, 1}, {3, 2, 3}, {3, 4, 5}, {4, 6, 2}, {6, 1, 5}, {6, 4, 3}, {6, 6, 5}}, {{0, 4, 1}, {0, 4, 6}, {1, 5, 1}, {2, 4, 3}, {2, 6, 6}, {3, 1, 1}, {3, 1, 4}, {3, 5, 6}, {4, 2, 0}, {5, 6, 3}}, {{1, 5, 4}, {2, 3, 3}, {2, 4, 1}, {2, 5, 5}, {3, 1, 0}, {4, 0, 3}, {5, 1, 5}, {6, 3, 5}, {6, 4, 3}, {6, 5, 0}}, {{0, 1, 4}, {1, 3, 4}, {1, 6, 3}, {2, 3, 6}, {2, 5, 3}, {2, 5, 5}, {4, 5, 6}, {5, 1, 6}, {5, 2, 1}, {5, 5, 3}}, {{0, 1, 3}, {1, 4, 2}, {1, 6, 4}, {2, 6, 2}, {3, 5, 6}, {3, 6, 5}, {5, 0, 2}, {5, 2, 3}, {6, 3, 5}, {6, 5, 4}}, {{0, 5, 6}, {1, 4, 0}, {1, 5, 3}, {1, 6, 5}, {2, 1, 1}, {2, 5, 4}, {3, 3, 5}, {3, 4, 3}, {4, 6, 2}, {6, 4, 5}}, {{0, 5, 2}, {1, 2, 2}, {1, 4, 1}, {1, 6, 4}, {2, 5, 6}, {3, 4, 1}, {5, 1, 6}, {5, 6, 1}, {6, 2, 3}, {6, 5, 0}}, {{1, 2, 5}, {1, 4, 1}, {1, 6, 3}, {2, 4, 3}, {3, 1, 6}, {4, 1, 3}, {4, 6, 5}, {5, 1, 2}, {5, 3, 3}, {6, 1, 3}}, {{3, 6, 4}, {4, 5, 7}, {4, 7, 6}, {5, 4, 1}, {5, 5, 6}, {6, 2, 5}, {6, 6, 1}, {6, 7, 7}, {7, 1, 7}, {7, 6, 3}}, {{1, 6, 7}, {2, 5, 3}, {2, 7, 4}, {4, 1, 5}, {4, 5, 7}, {5, 3, 2}, {5, 6, 1}, {5, 7, 3}, {6, 6, 5}, {7, 3, 6}}}]
